Wilson loop expectations as sums over surfaces on the plane

Although lattice Yang-Mills theory on finite subgraphs of $\mathbb Z^d$ is easy to rigorously define, the construction of a satisfactory continuum theory on $\mathbb R^d$ is a major open problem when $d \geq 3$. Such a theory should in some sense assign a Wilson loop expectation to each suitable finite collection $\mathcal L$ of loops in $\mathbb R^d$. One classical approach is to try to represent this expectation as a sum over surfaces with boundary $\mathcal L$. There are some formal/heuristic ways to make sense of this notion, but they typically yield an ill-defined difference of infinities. In this paper, we show how to make sense of Yang-Mills integrals as surface sums for $d=2$, where the continuum theory is more accessible. Applications include several new explicit calculations, a new combinatorial interpretation of the master field, and a new probabilistic proof of the Makeenko-Migdal equation.

==> chart/WilsonLoopExpectation.jl <==
using Combinatorics
using Permutations
using SparseArrays
using InteractiveUtils: clipboard

function wrapper(N::Int64, W::Dict{Tuple{Int64,Int64},String})
    result = "{"
    for i in 1:N
        result *= "{"
        for j in 1:N
            result *= get(W, (i,j), "0")
            if j<N
                result *= ","
            end
        end
        result *= "}"
        if i<N
            result *= ",\n"
        end
    end
    result *= "}"
    return result
end

function wrapper_matlab(N::Int64, W::Dict{Tuple{Int64,Int64},String})
    result = "["
    for i in 1:N
        result *= ""
        for j in 1:N
            result *= get(W, (i,j), "0")
            if j<N
                result *= " "
            end
        end
        result *= ";"
        if i<N
            result *= "\n"
        end
    end
    result *= "];"
    return result
end

function num_cycle(p::Permutation)
    return length(cycles(p))
end

function wrapper_sparse(N::Int64, W::Dict{Tuple{Int64,Int64},String})
    result = "SparseArray[{"
    for (key, value) in W
        first = key[1]
        second = key[2]
        result *= "{$first,$second}->$value,"
    end
    result = chop(result)*"}, {$N,$N}]"
    return result
end

function num_cycle(p::Permutation)
    return length(cycles(p))
end

function action_graph_simple!(v::Permutation, pairs::Array{Permutation}, weights::Dict{Permutation,Int64}, V::Dict{Permutation,Int64}, W::Dict{Tuple{Int64,Int64},String})
    for p in pairs
        weight = weights[p]
        w = p*v
        if haskey(V, w)
            if haskey(W, (V[v],V[w]))
                continue
            else
                if num_cycle(w) > num_cycle(v)
                    W[(V[v],V[w])] = "-t$weight"
                else
                    W[(V[v],V[w])] = "-t$weight/n^2"
                end
            end
        else
            V[w] = length(V)+1
            if num_cycle(w) > num_cycle(v)
                W[(V[v],V[w])] = "-t$weight"
            else
                W[(V[v],V[w])] = "-t$weight/n^2"
            end
        end
        action_graph_simple!(w, pairs, weights, V, W)
    end
end

function action_graph!(M::Int64, v::Permutation, pairs::Array{Tuple{Int64, Int64}}, weights::Dict{Tuple{Int64, Int64},Int64}, signs::Dict{Tuple{Int64, Int64},String}, V::Dict{Permutation,Int64}, W::Dict{Tuple{Int64,Int64},String}, hist::Dict{Tuple{Tuple{Int64,Int64},Permutation},Bool})
    for p in pairs
        if haskey(hist, (p,v))
            continue
        end
        hist[(p,v)] = true
        weight = weights[p]
        sign = signs[p]

        if sign == "-"
            w = Transposition(M, p[1], p[2])*v
        else
            v_star = Permutation(push!(copy(v.data), M+1))
            w_star = Transposition(M+1, p[1], M+1)*v_star*Transposition(M+1, p[2]-1, M+1)
            prev_star = findfirst(x->x==M+1, w_star.data)
            w_data = copy(w_star.data)
            w_data[prev_star] = w_data[M+1]
            pop!(w_data)
            w = Permutation(w_data)
        end

        if haskey(V, w)
            if num_cycle(w) >= num_cycle(v)
                if haskey(W, (V[v],V[w]))
                    W[(V[v],V[w])] *= sign*"t$weight"
                else
                    W[(V[v],V[w])] = sign*"t$weight"
                end
            else
                if haskey(W, (V[v],V[w]))
                    W[(V[v],V[w])] *= sign*"t$weight/n^2"
                else
                    W[(V[v],V[w])] = sign*"t$weight/n^2"
                end
            end
        else
            V[w] = length(V)+1
            if num_cycle(w) >= num_cycle(v)
                W[(V[v],V[w])] = sign*"t$weight"
            else
                W[(V[v],V[w])] = sign*"t$weight/n^2"
            end
        end
        action_graph!(M, w, pairs, weights, signs, V, W, hist)
    end
end

function adj_matrix_simple(M::Int64, L::Int64, c::Array{Int64})
    pairs = Vector{Permutation}()
    weights = Dict{Permutation, Int64}()
    
    for l in 1:L
        for (i,j) in combinations(findall(x->x==l, c), 2)
            p = Transposition(M, i,j)
            push!(pairs, p)
            weights[p] = l
        end
    end
    
    root = Permutation(circshift(1:M,-1))
    V = Dict(root => 1)
    
    W = Dict{Tuple{Int64,Int64},String}()
    action_graph_simple!(root, pairs, weights, V, W)
    
    N = length(V)
    # A = [get(W, (i,j), "0") for i in 1:N, j in 1:N]
    return wrapper(N,W)
end

function adj_matrix(M::Int64, L::Int64, c::Array{Int64}, e::Array{Int64})
    pairs = Vector{Tuple{Int64, Int64}}()
    weights = Dict{Tuple{Int64, Int64}, Int64}()
    signs = Dict{Tuple{Int64, Int64}, String}()
    hist = Dict{Tuple{Tuple{Int64,Int64},Permutation},Bool}()
    
    for l in 1:L
        for (i,j) in combinations(findall(x->x==l, c), 2)
            p = (i,j)
            push!(pairs, p)
            weights[p] = l
            if e[i]*e[j] > 0
                signs[p] = "-"
            else
                signs[p] = "+"
            end
        end
    end
    
    root = Permutation(circshift(1:M,-1))
    V = Dict(root => 1)
    
    W = Dict{Tuple{Int64,Int64},String}()
    action_graph!(M, root, pairs, weights, signs, V, W, hist)
    
    N = length(V)
    # A = [get(W, (i,j), "0") for i in 1:N, j in 1:N]
    return wrapper_sparse(N,W)
end

# M = 5
# L = 2
# c = [1, 2, 1, 1, 2]
# e = [1, 1, 1, 1, 1]

# M = 2
# L = 1
# c = [1,1]

#Example 13
# M = 9
# L = 3
# c = [1, 2, 1, 1, 2, 3, 1, 2, 3]
# e = [1, 1, 1, 1, 1, 1, 1, 1, 1]

# M = 4
# L = 2
# c = [1, 2, 1, 2]
# e = [1,1,-1,-1]

#Example 11
# M = 7
# L = 3
# c = [1, 3, 2, 1, 3, 2, 3]
# e = [1,1,1,1,-1,-1,-1]

# Example 23
# M = 6
# L = 3
# c = [1, 2, 3, 1, 3, 2]
# e = [1, 1, 1, 1, 1, -1]

# Example 15
# M = 6
# L = 3
# c = [3, 1, 2, 3, 1, 2]
# e = [1, 1, 1, -1, 1, -1]

#Example 24
# M = 7
# L = 3
# c = [2, 3, 1, 2, 3, 1, 3]
# e = [1, 1, 1, -1, 1, 1, 1]

#Example 25
# M = 8
# L = 3
# c = [2, 1, 3, 2, 2, 1, 3, 1]
# e = [1, 1, 1, 1, 1, 1, 1, 1]

#Example 26
# M = 8
# L = 3
# c = [1, 2, 1, 2, 3, 1, 2, 3]
# e = [1, -1, 1, 1, 1, 1, 1, 1]

# Mcgee-Puder 2
# M = 8
# L = 2
# c = [1, 1, 1, 2, 1, 1, 1, 2]
# e = [1, 1, 1, 1, -1, -1, -1, -1]
# Mcgee-Puder 3
# M = 8
# L = 2
# c = [1, 2, 1, 2, 1, 2, 1, 2]
# e = [1, 1, -1, -1, 1, 1, -1, -1]
# Mcgee-Puder
M = 6
L = 2
c = [1, 1, 2, 1, 1, 2]
e = [1, 1, 1, -1, -1, -1]

# M=5
# L = 2
# c = [1, 1, 2, 1, 2]
# e = [1, 1, 1, -1, -1]


# M=4
# L = 2
# c = [1, 2, 1, 2]
# e = [1, 1, 1, -1]


clipboard(adj_matrix(M, L, c, e))
# println(adj_matrix(M, L, c, e))
